Signature Failure and Minimum Spatial Quanta: Shear-Induced Quantum Boundaries for Gravitational Path Integrals

We investigate whether quantum metric fluctuations can destroy the differentiable Lorentzian support required for spacetime. We conjecture that non-Lorentzian metric elements are absent from the physical manifold and restrict admissible histories to a single continuing, causally connected four-dimensional geometry. To explore this proposal, we extrapolate the Gaussian transverse-traceless graviton vacuum to an additive metric ensemble with physical Fourier cutoff $k_{\max}=1/q$. A lattice model with local repair and selection of periodically winding differentiable-state components gives a minimum surviving scale $q_{\min}\simeq1.9\,\ell_{\rm P}$ over the simulated duration. We then examine two complementary curvature-induced deformations. For the Schwarzschild electric Weyl field, the smallest boundary radius at the center of a black hole, occurring when $q\simeq2.5\,\ell_{\rm P}$, is $r_{\rm qb}\simeq2.62\,C_W^{1/3}(r_g\ell_{\rm P}^2)^{1/3} \simeq1.91\times10^{-22}\, C_W^{1/3}\left(\rm M/\rm M_\odot\right)^{1/3}\mathrm{m}$, where $r_g=GM/c^2$ and $C_W$ parameterizes the finite-$q$ Weyl response. For homogeneous radiation, a supplementary Gaussian four-metric ensemble subject to linearized de Donder conditions gives $\rho_{\rm qb}/\rho_{\rm P}\simeq1.31\times10^{-2}/C_R$ at $q=2.5\,\ell_{\rm P}$, where $C_R$ is the corresponding Ricci-response coefficient. The local homogeneous criterion is unchanged under reversal of the expansion rate. These model-dependent thresholds motivate a possible replacement of classical singular continuations by finite-curvature quantum boundaries.

==> anc/README.md <==
# Quantum-boundary numerical codes

These programs accompany the paper on signature failure and quantum
boundaries. They generate correlated vacuum metric fields, identify locally
Lorentzian cells, construct differentiable-state (D-state) neighborhoods, and
test whether a macroscopic connected component survives. Periodic winding is
the finite-box numerical estimator of macroscopic connectivity; it is not an
assumption about the topology of the physical universe.

## Programs

### `bq_alpha_stability_cupy.py`

This GPU program has two modes. `--mode alpha` determines the minimum stable
spatial-quantum scale `alpha = q/l_P`. `--mode tidal` holds alpha fixed and
determines the Schwarzschild electric-Weyl boundary. Both modes generate
coherently time-correlated transverse-traceless (TT) vacuum fields with CuPy,
apply the raw Lorentzian test using Sylvester's criterion, and evaluate causal
D-state survival and periodic winding using multithreaded, Numba-compiled CPU
kernels. The six tensor-component Fourier transforms are submitted to cuFFT as
a batch.

In tidal mode the spatial metric receives the deterministic electric-Weyl
deformation

```text
T * diag(2, -1, -1),       T = r_g q^2/r^3.
```

The program scans `T` using the same TT realization at every value and reports
the last-winding/first-extinct bracket and midpoint `T_qb` for each trajectory.

### `homogeneous_radiation_qb_Dstate.py`

This CPU program scans homogeneous radiation curvature using a gauge-reduced
six-degree-of-freedom four-metric ensemble. It tests the finite-scale response

```text
s_R = sign * C_R * x * diag(3, 1, 1, 1),
x   = H^2 q^2/c^2.
```

The calculation determines the combination `C_R*x`. Consequently, physical
curvature and density estimates scale as `1/C_R`; the code does not derive
`C_R`.

## Requirements

- Python 3.10 or later
- NumPy
- Numba
- CuPy built for the installed CUDA version (`bq_alpha_stability_cupy.py`)
- An NVIDIA CUDA GPU (`bq_alpha_stability_cupy.py`)
- Optional: pyFFTW (`homogeneous_radiation_qb_Dstate.py`); NumPy FFT is used
  when pyFFTW is unavailable

Example installation in a CUDA 12 environment:

```bash
python -m pip install numpy numba cupy-cuda12x pyfftw
```

Use the CuPy package matching the locally installed CUDA toolkit.

## Reproducing the minimum-alpha scan

```bash
python bq_alpha_stability_cupy.py \
  --mode alpha \
  --alpha-start 1.84 --alpha-stop 1.88 --alpha-step 0.005 \
  --steps 500 --N 128 --trajectories 8 --tail-steps 50 \
  --workers 12 --progress-steps 100 \
  --prefix alpha_winding_N128
```

The program writes `*_summary.csv` and `*_history.csv`. A sampled alpha is
reported as stable only when all trajectories retain winding D-state support
through the full evolution. The reported transition brackets the minimum near
`alpha = 1.9`; it is not defined by a 50-percent survival criterion.

## Reproducing the Schwarzschild tidal scan

The `alpha = 2.5` production scan is

```bash
python bq_alpha_stability_cupy.py \
  --mode tidal --alpha 2.5 \
  --tide-start 0.34 --tide-stop 0.37 --tide-step 0.002 \
  --steps 500 --N 128 --trajectories 8 --tail-steps 50 \
  --workers 12 --progress-steps 100 \
  --prefix schwarzschild_alpha2p5_N128
```

This gives `T_qb = 0.34825` and `C = 2.61816` for the reference seed ensemble.
An otherwise identical `N = 64` run gives `T_qb = 0.35400`, providing a
finite-box comparison; the two estimates should not be combined as independent
measurements.

Tidal mode writes `*_summary.csv`, `*_history.csv`, and `*_thresholds.csv`.
The last file contains each trajectory's last winding amplitude, first extinct
amplitude, midpoint estimate, and
`C = (alpha^2/T_qb)^(1/3)`. A trajectory outside the requested interval is
reported as left- or right-censored rather than assigned a false threshold.

### Progress reporting

`--progress-steps` controls the reporting interval and defaults to 100
timesteps. At every reported timestep, tidal mode repeats the header and prints
one row for each tidal amplitude that is still being evolved. The columns are
the trajectory and timestep, `T`, `C`, `P_raw`, `P_active`, `P_wind`, elapsed
minutes, estimated remaining minutes, and an event field. If winding becomes
zero between scheduled reports, the code immediately prints the exact
extinction timestep with `P_wind = 0` and `EXTINCT`; that amplitude is omitted
from later reports. Set `--progress-steps 1` to report every timestep or `0` to
disable scheduled progress output. Extinction events are printed even when
scheduled output is disabled.

The final `tail_*` probabilities are conditioned on trajectories that are
still winding at each tail timestep. Consequently, an unstable amplitude can
have finite tail values if its last trajectory dies within the tail interval;
`nan` means that no surviving samples remain to average. It does not mean that
`P_raw` is zero.

The default number of CPU topology workers is the smaller of 12 and the number
of available CPUs. Override it with `--workers`. CuPy executes the FFT and raw
signature test on the GPU; pyFFTW is not used by this program.

`--prefix` controls the output filename stem. For example,
`--prefix tidal_alpha2p5_N128` produces
`tidal_alpha2p5_N128_summary.csv`, `tidal_alpha2p5_N128_history.csv`, and
`tidal_alpha2p5_N128_thresholds.csv`. Use a distinct prefix for each run to
avoid overwriting earlier CSV files.

## Reproducing the homogeneous scans

The production calculations use one FFT sample per physical spatial quantum.
The retained spectrum has `kmax = 1/q`, below the Nyquist wavenumber `pi/q`.

For `alpha = 1.9`:

```bash
python homogeneous_radiation_qb_Dstate.py \
  --alpha 1.9 --sign minus --C-R 1 --L 64 --res-per-q 1 \
  --trajectories 32 --workers 12 \
  --xmin 0.55 --xmax 0.65 --nx-coarse 13 --nx-fine 31
```

For `alpha = 2.5`:

```bash
python homogeneous_radiation_qb_Dstate.py \
  --alpha 2.5 --sign minus --C-R 1 --L 64 --res-per-q 1 \
  --trajectories 32 --workers 12 \
  --xmin 0.65 --xmax 0.75 --nx-coarse 13 --nx-fine 31
```

For `alpha = 4`:

```bash
python homogeneous_radiation_qb_Dstate.py \
  --alpha 4 --sign minus --C-R 1 --L 64 --res-per-q 1 \
  --trajectories 32 --workers 12 \
  --xmin 0.77 --xmax 0.83 --nx-coarse 13 --nx-fine 31
```

For each realization, `x_BQ` is the first sampled value with zero winding
D-state cells. The paper uses the midpoint between `x_last_wind` and `x_BQ`
to remove the one-sided grid offset.

## Reproducibility notes

- Random seeds are fixed internally unless exposed by a command-line option.
- `bq_alpha_stability_cupy.py` defaults to `--seed 12345`; all amplitudes in a
  scan share the same dimensionless TT realization for a given trajectory.
- The homogeneous calculation uses deterministic trajectory seeds.
- The homogeneous density conversion is
  `rho/rho_P = 3*x/(8*pi*alpha^2)` for `C_R = 1`; for general `C_R`, divide
  the inferred physical density by `C_R`.
- The numerical Monte Carlo errors do not include uncertainty in `C_R`.
- Runs should record the Python, NumPy, Numba, CuPy, CUDA, and GPU versions.

## Citation

Please cite the accompanying paper when using these programs. 

## License

The Python source code in this repository is released under the [MIT License](LICENSE). It may be used, modified, and redistributed provided that the copyright and license notices are retained.

The license applies to the software, not to the associated manuscript or its scientific claims.



==> anc/bq_alpha_stability_cupy.py <==
#!/usr/bin/env python3
"""GPU TT quantum-boundary scans using CuPy.

Modes
-----
``alpha`` scans ``alpha=q/l_P`` at zero classical deformation to locate the
minimum stable spatial quantum.

``tidal`` holds alpha fixed and scans the Schwarzschild electric-Weyl
amplitude ``T`` in

    H = diag(1+2T, 1-T, 1-T) + X/alpha.

For every trajectory it reports the last sampled winding state, the first
sampled extinct state, and their midpoint estimate of ``T_qb``.

Features
--------
* No evolution of FRW scale factor a.
* Coherent TT vacuum time correlation using two fixed Fourier quadratures:
      X(k,n) = A(k) cos(kappa n) + B(k) sin(kappa n)
  where kappa = k q = 2 pi n/N.
* One dimensionless TT realization is shared by all alpha values.
  The physical perturbation is chi = X/alpha.
* TT projection and inverse FFTs are done on the GPU with CuPy.
* Raw Lorentzian test is done on the GPU with Sylvester's criterion.
* D-state and causal repair remain on the CPU.
* Periodic winding is detected by a Numba-compiled lifted-lattice traversal.

Requires an NVIDIA CUDA GPU and CuPy matching the installed CUDA version.
"""

import argparse
import csv
import math
import os
import time
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

import numpy as np
try:
    from numba import njit
except ImportError as exc:
    raise SystemExit(
        "Numba is required for the periodic winding calculation. Install it "
        "with: conda install numba"
    ) from exc

try:
    import cupy as cp
except ImportError as exc:
    raise SystemExit(
        "CuPy is required. Install a CUDA-matched build, e.g. "
        "pip install cupy-cuda12x or conda install -c conda-forge cupy"
    ) from exc

DELTA_G_COEFF = math.sqrt(8.0 / math.pi)


def tt_continuum_delta(alpha):
    return DELTA_G_COEFF / alpha


def alpha_values(a0, a1, da):
    lo, hi = min(a0, a1), max(a0, a1)
    n = int(math.floor((hi - lo) / da + 1e-12)) + 1
    vals = lo + da * np.arange(n, dtype=float)
    if vals[-1] < hi - 1e-10:
        vals = np.append(vals, hi)
    return vals


@njit(cache=True, nogil=True)
def _centered_D_state_numba(active):
    """Periodic 3x3x3 Boolean erosion without 27 temporary arrays."""
    nx, ny, nz = active.shape
    D = np.zeros_like(active)
    for i in range(nx):
        for j in range(ny):
            for k in range(nz):
                if not active[i, j, k]:
                    continue
                good = True
                for di in range(-1, 2):
                    ii = (i + di) % nx
                    for dj in range(-1, 2):
                        jj = (j + dj) % ny
                        for dk in range(-1, 2):
                            kk = (k + dk) % nz
                            if not active[ii, jj, kk]:
                                good = False
                                break
                        if not good:
                            break
                    if not good:
                        break
                D[i, j, k] = good
    return D


def centered_D_state(active):
    return _centered_D_state_numba(np.ascontiguousarray(active))


def face_neighbors(mask):
    """Six face-neighbors with periodic boundary conditions."""
    out = np.zeros_like(mask, dtype=bool)
    for axis in range(3):
        out |= np.roll(mask, +1, axis=axis)
        out |= np.roll(mask, -1, axis=axis)
    return out


@njit(cache=True, nogil=True)
def _winding_components_flat(D, nx, ny, nz):
    """Return the cells in components with nonzero torus winding."""
    nxy = ny * nz
    nsite = nx * nxy
    label = np.zeros(nsite, dtype=np.int32)
    ux = np.empty(nsite, dtype=np.int32)
    uy = np.empty(nsite, dtype=np.int32)
    uz = np.empty(nsite, dtype=np.int32)
    queue = np.empty(nsite, dtype=np.int32)
    winding = np.zeros(nsite, dtype=np.bool_)
    tail = 0
    ncomp = 0

    for seed in range(nsite):
        if not D[seed] or label[seed] != 0:
            continue

        ncomp += 1
        component_start = tail
        label[seed] = ncomp
        i = seed // nxy
        rem = seed - i*nxy
        j = rem // nz
        k = rem - j*nz
        ux[seed], uy[seed], uz[seed] = i, j, k
        queue[tail] = seed
        tail += 1
        head = component_start
        has_winding = False

        while head < tail:
            site = queue[head]
            head += 1
            i = site // nxy
            rem = site - i*nxy
            j = rem // nz
            k = rem - j*nz

            for direction in range(6):
                ni, nj, nk = i, j, k
                px, py, pz = ux[site], uy[site], uz[site]
                if direction == 0:
                    ni = i + 1 if i + 1 < nx else 0
                    px += 1
                elif direction == 1:
                    ni = i - 1 if i > 0 else nx - 1
                    px -= 1
                elif direction == 2:
                    nj = j + 1 if j + 1 < ny else 0
                    py += 1
                elif direction == 3:
                    nj = j - 1 if j > 0 else ny - 1
                    py -= 1
                elif direction == 4:
                    nk = k + 1 if k + 1 < nz else 0
                    pz += 1
                else:
                    nk = k - 1 if k > 0 else nz - 1
                    pz -= 1

                neighbor = ni*nxy + nj*nz + nk
                if not D[neighbor]:
                    continue
                if label[neighbor] == 0:
                    label[neighbor] = ncomp
                    ux[neighbor], uy[neighbor], uz[neighbor] = px, py, pz
                    queue[tail] = neighbor
                    tail += 1
                else:
                    dx = px - ux[neighbor]
                    dy = py - uy[neighbor]
                    dz = pz - uz[neighbor]
                    if ((dx != 0 or dy != 0 or dz != 0) and
                            dx % nx == 0 and dy % ny == 0 and dz % nz == 0):
                        has_winding = True

        if has_winding:
            for q in range(component_start, tail):
                winding[queue[q]] = True

    return winding, ncomp


def D_periodic_winding(D):
    """
    Keep only D-state components containing a noncontractible periodic loop.

    A finite component that merely straddles a displayed box face is rejected.
    """
    shape = D.shape
    flat, ncomp = _winding_components_flat(
        np.ascontiguousarray(D).ravel(), shape[0], shape[1], shape[2]
    )
    return flat.reshape(shape), int(ncomp)


def initialize_manifold(raw):
    active0 = raw.copy()
    D = centered_D_state(active0)
    Dwind, ncomp = D_periodic_winding(D)
    fringe = active0 & face_neighbors(Dwind)
    active = Dwind | fringe
    return active, D, Dwind, ncomp


def advance_manifold(raw, prev_active):
    prev_neighbor = face_neighbors(prev_active)
    survive = prev_active & raw
    repair = (~prev_active) & raw & prev_neighbor
    provisional = survive | repair
    D = centered_D_state(provisional)
    Dwind, ncomp = D_periodic_winding(D)
    fringe = provisional & face_neighbors(Dwind)
    active = Dwind | fringe
    return active, D, Dwind, ncomp


def manifold_step(raw, prev_active):
    """Run one independent CPU manifold update and return compact diagnostics."""
    if prev_active is None:
        active, D, Dwind, _ = initialize_manifold(raw)
    else:
        active, D, Dwind, _ = advance_manifold(raw, prev_active)
    alive = 1.0 if Dwind.any() else 0.0
    row = (
        float(raw.mean()), float(active.mean()), float(D.mean()),
        float(Dwind.mean()), alive,
    )
    return active, row


def print_progress(mode, tr, ntraj, step, steps, started):
    """Print elapsed time and a simple whole-run ETA."""
    done = tr*steps + step + 1
    total = ntraj*steps
    elapsed = time.perf_counter() - started
    eta = elapsed*(total-done)/done if done else float('nan')
    print(
        f'# progress {mode}: trajectory {tr+1}/{ntraj}, '
        f'step {step+1}/{steps}, elapsed={elapsed/60.0:.1f} min, '
        f'ETA={eta/60.0:.1f} min',
        flush=True,
    )


def print_tidal_progress(tr, ntraj, step, steps, tide, alpha, row, started):
    """Print diagnostics for one tidal amplitude at a reported timestep."""
    done = tr*steps + step + 1
    total = ntraj*steps
    elapsed = time.perf_counter() - started
    eta = elapsed*(total-done)/done if done else float('nan')
    C = (alpha*alpha/tide)**(1.0/3.0) if tide > 0.0 else float('inf')
    event = 'EXTINCT' if row[4] == 0.0 else ''
    print(
        f'# prog {tr+1:3d}/{ntraj:<3d} {step+1:5d}/{steps:<5d} '
        f'{tide:8.5f} {C:9.5f} {row[0]:9.6f} {row[1]:10.6f} '
        f'{row[3]:9.6f} {elapsed/60.0:10.2f} {eta/60.0:9.2f} '
        f'{event:>8s}',
        flush=True,
    )


def print_tidal_progress_header():
    print(
        '# progress: tr/ntr  step/nstep        T         C     P_raw   '
        'P_active    P_wind elapsed_min   ETA_min    event',
        flush=True,
    )


def warm_up_topology():
    """Compile/load Numba kernels once before worker threads begin."""
    probe = np.zeros((2, 2, 2), dtype=bool)
    centered_D_state(probe)
    D_periodic_winding(probe)


class CuPyTTVacuum:
    """Dimensionless coherent TT vacuum trajectory resident on the GPU."""

    def __init__(self, N, seed):
        self.N = int(N)
        rng = cp.random.RandomState(seed)
        shape = (N, N, N)

        # Dimensionless lattice spacing is one, so kappa = k q.
        k1 = 2.0 * math.pi * cp.fft.fftfreq(N, d=1.0)
        kx = k1[:, None, None]
        ky = k1[None, :, None]
        kz = k1[None, None, :]
        kmag = cp.sqrt(kx*kx + ky*ky + kz*kz)
        mask = (kmag > 0.0) & (kmag <= 1.0 + 1e-12)
        invk = cp.zeros_like(kmag)
        invk[mask] = 1.0 / kmag[mask]

        nx, ny, nz = kx*invk, ky*invk, kz*invk
        self.kmag = kmag.astype(cp.float32)

        self.P11 = (1.0 - nx*nx).astype(cp.float32)
        self.P22 = (1.0 - ny*ny).astype(cp.float32)
        self.P33 = (1.0 - nz*nz).astype(cp.float32)
        self.P12 = (-nx*ny).astype(cp.float32)
        self.P13 = (-nx*nz).astype(cp.float32)
        self.P23 = (-ny*nz).astype(cp.float32)

        filt = cp.zeros_like(kmag, dtype=cp.float32)
        filt[mask] = cp.sqrt(16.0 * math.pi / kmag[mask]).astype(cp.float32)
        self.filt = filt

        self.A = self._quadrature(rng, shape)
        self.B = self._quadrature(rng, shape)

    def _quadrature(self, rng, shape):
        fields = cp.stack([
            rng.standard_normal(shape, dtype=cp.float32),
            rng.standard_normal(shape, dtype=cp.float32),
            rng.standard_normal(shape, dtype=cp.float32),
            rng.standard_normal(shape, dtype=cp.float32) / math.sqrt(2.0),
            rng.standard_normal(shape, dtype=cp.float32) / math.sqrt(2.0),
            rng.standard_normal(shape, dtype=cp.float32) / math.sqrt(2.0),
        ], axis=0)
        # Treat the leading component index as a cuFFT batch dimension.
        F11, F22, F33, F12, F13, F23 = cp.fft.fftn(
            fields, axes=(1, 2, 3), norm='ortho'
        )
        P11,P22,P33,P12,P13,P23 = self.P11,self.P22,self.P33,self.P12,self.P13,self.P23

        U11 = P11*F11 + P12*F12 + P13*F13
        U12 = P11*F12 + P12*F22 + P13*F23
        U13 = P11*F13 + P12*F23 + P13*F33
        U21 = P12*F11 + P22*F12 + P23*F13
        U22 = P12*F12 + P22*F22 + P23*F23
        U23 = P12*F13 + P22*F23 + P23*F33
        U31 = P13*F11 + P23*F12 + P33*F13
        U32 = P13*F12 + P23*F22 + P33*F23
        U33 = P13*F13 + P23*F23 + P33*F33

        A11 = U11*P11 + U12*P12 + U13*P13
        A22 = U21*P12 + U22*P22 + U23*P23
        A33 = U31*P13 + U32*P23 + U33*P33
        A12 = U11*P12 + U12*P22 + U13*P23
        A13 = U11*P13 + U12*P23 + U13*P33
        A23 = U21*P13 + U22*P23 + U23*P33

        trPT = P11*F11 + P22*F22 + P33*F33 + 2.0*(P12*F12 + P13*F13 + P23*F23)
        TT = [
            A11 - 0.5*P11*trPT,
            A22 - 0.5*P22*trPT,
            A33 - 0.5*P33*trPT,
            A12 - 0.5*P12*trPT,
            A13 - 0.5*P13*trPT,
            A23 - 0.5*P23*trPT,
        ]
        return cp.stack([(x*self.filt).astype(cp.complex64) for x in TT], axis=0)

    def field_at_step(self, step):
        phase = self.kmag * float(step)
        c = cp.cos(phase)
        s = cp.sin(phase)
        F = self.A*c[None,...] + self.B*s[None,...]
        # One batched transform avoids six separate Python/cuFFT launches.
        return cp.fft.ifftn(
            F, axes=(1, 2, 3), norm='ortho'
        ).real.astype(cp.float32)


def raw_mask_gpu(X, alpha, tide=0.0):
    """Positive definiteness of the TT metric using Sylvester's criterion.

    ``tide=0`` gives H=I+X/alpha for the minimum-alpha calculation.
    ``tide>0`` gives the Schwarzschild local electric-Weyl deformation
    H=diag(1+2*tide,1-tide,1-tide)+X/alpha.
    """
    inva = cp.float32(1.0 / alpha)
    tide = cp.float32(tide)
    x11,x22,x33,x12,x13,x23 = [X[i]*inva for i in range(6)]
    a = 1.0 + 2.0*tide + x11
    b = 1.0 - tide + x22
    c = 1.0 - tide + x33
    d,e,f = x12,x13,x23
    m2 = a*b - d*d
    det = a*b*c + 2.0*d*e*f - a*f*f - b*e*e - c*d*d
    good = (a > 0.0) & (m2 > 0.0) & (det > 0.0)
    return cp.asnumpy(good)


def run_scan(alphas, N, steps, ntraj, seed, workers, progress_steps):
    per_alpha = {float(a): [] for a in alphas}
    deaths = {float(a): [] for a in alphas}

    started = time.perf_counter()
    with ThreadPoolExecutor(max_workers=workers) as pool:
      for tr in range(ntraj):
        print(f'# starting alpha trajectory {tr+1}/{ntraj}', flush=True)
        vac = CuPyTTVacuum(N, seed + 1000003*tr)
        prev = {float(a): None for a in alphas}
        dead = {float(a): False for a in alphas}
        death = {float(a): None for a in alphas}
        traj_rows = {float(a): [] for a in alphas}

        for step in range(steps):
            X = vac.field_at_step(step)
            jobs = []
            for alpha in alphas:
                alpha = float(alpha)
                if dead[alpha]:
                    traj_rows[alpha].append((np.nan,np.nan,np.nan,np.nan,0.0))
                    continue

                raw = raw_mask_gpu(X, alpha)
                jobs.append((alpha, pool.submit(manifold_step, raw, prev[alpha])))

            for alpha, job in jobs:
                active, row = job.result()
                traj_rows[alpha].append(row)
                alive = row[4]
                if alive == 0.0:
                    dead[alpha] = True
                    death[alpha] = step
                    prev[alpha] = None
                else:
                    prev[alpha] = active

            del X
            if (progress_steps and
                    ((step + 1) % progress_steps == 0 or step + 1 == steps)):
                print_progress('alpha', tr, ntraj, step, steps, started)

        for alpha in alphas:
            alpha = float(alpha)
            per_alpha[alpha].append(traj_rows[alpha])
            deaths[alpha].append(death[alpha])

        del vac
        cp.get_default_memory_pool().free_all_blocks()

    histories = {}
    for alpha in alphas:
        alpha = float(alpha)
        hist = []
        for step in range(steps):
            rr = [per_alpha[alpha][tr][step] for tr in range(ntraj)]
            alive_vals = np.array([r[4] for r in rr], float)
            alive_rr = [r for r in rr if r[4] > 0.5]
            def mean_col(j):
                if not alive_rr:
                    return float('nan')
                return float(np.mean([r[j] for r in alive_rr]))
            hist.append({
                'step': step, 'alpha': alpha,
                'raw': mean_col(0), 'active': mean_col(1),
                'D': mean_col(2), 'D_winding': mean_col(3),
                'alive': float(alive_vals.mean()), 'ntraj': ntraj,
            })
        histories[alpha] = hist
    return histories, deaths


def run_tidal_scan(alpha, tides, N, steps, ntraj, seed, workers,
                   progress_steps):
    """Evolve one fixed-alpha ensemble at every sampled tidal amplitude."""
    tides = np.asarray(tides, dtype=float)
    per_tide = {float(t): [] for t in tides}
    deaths = {float(t): [] for t in tides}

    started = time.perf_counter()
    with ThreadPoolExecutor(max_workers=workers) as pool:
      for tr in range(ntraj):
        print(f'# starting tidal trajectory {tr+1}/{ntraj}', flush=True)
        vac = CuPyTTVacuum(N, seed + 1000003*tr)
        prev = {float(t): None for t in tides}
        dead = {float(t): False for t in tides}
        death = {float(t): None for t in tides}
        traj_rows = {float(t): [] for t in tides}

        for step in range(steps):
            X = vac.field_at_step(step)
            jobs = []
            report = (progress_steps and
                      ((step + 1) % progress_steps == 0 or step + 1 == steps))
            for tide_value in tides:
                tide = float(tide_value)
                if dead[tide]:
                    traj_rows[tide].append(
                        (np.nan, np.nan, np.nan, np.nan, 0.0)
                    )
                    continue

                raw = raw_mask_gpu(X, alpha, tide=tide)
                jobs.append((tide, pool.submit(manifold_step, raw, prev[tide])))

            header_printed = False
            if report and jobs:
                print_tidal_progress_header()
                header_printed = True
            for tide, job in jobs:
                active, row = job.result()
                traj_rows[tide].append(row)
                alive = row[4]
                if alive == 0.0:
                    dead[tide] = True
                    death[tide] = step
                    prev[tide] = None
                else:
                    prev[tide] = active
                if report or alive == 0.0:
                    if not header_printed:
                        print_tidal_progress_header()
                        header_printed = True
                    print_tidal_progress(
                        tr, ntraj, step, steps, tide, alpha, row, started
                    )

            del X
            if all(dead.values()):
                for _ in range(step + 1, steps):
                    for tide_value in tides:
                        traj_rows[float(tide_value)].append(
                            (np.nan, np.nan, np.nan, np.nan, 0.0)
                        )
                print(
                    f'# all tidal amplitudes extinct for trajectory '
                    f'{tr+1}/{ntraj} at step {step+1}; ending it early',
                    flush=True,
                )
                break

        for tide_value in tides:
            tide = float(tide_value)
            per_tide[tide].append(traj_rows[tide])
            deaths[tide].append(death[tide])

        del vac
        cp.get_default_memory_pool().free_all_blocks()

    histories = {}
    for tide_value in tides:
        tide = float(tide_value)
        hist = []
        for step in range(steps):
            rr = [per_tide[tide][tr][step] for tr in range(ntraj)]
            alive_vals = np.array([r[4] for r in rr], dtype=float)
            alive_rr = [r for r in rr if r[4] > 0.5]

            def mean_col(j):
                if not alive_rr:
                    return float('nan')
                return float(np.mean([r[j] for r in alive_rr]))

            hist.append({
                'step': step, 'alpha': float(alpha), 'tide': tide,
                'raw': mean_col(0), 'active': mean_col(1),
                'D': mean_col(2), 'D_winding': mean_col(3),
                'alive': float(alive_vals.mean()), 'ntraj': ntraj,
            })
        histories[tide] = hist

    return histories, deaths


def classify(history, deaths, tail_steps):
    tail = history[-min(tail_steps, len(history)):]
    def m(key):
        v = np.array([r[key] for r in tail], float)
        v = v[np.isfinite(v)]
        return float(v.mean()) if len(v) else float('nan')
    ntraj = history[0]['ntraj']
    survived = sum(d is None for d in deaths)
    if survived == ntraj:
        status='stable'
    elif survived == 0:
        status='unstable'
    else:
        status='mixed'
    alpha = history[0]['alpha']
    return {
        'alpha': alpha, 'Delta_g': tt_continuum_delta(alpha), 'status': status,
        'survived': survived, 'ntraj': ntraj,
        'tail_raw': m('raw'), 'tail_active': m('active'),
        'tail_D': m('D'), 'tail_Dwind': m('D_winding'),
        'tail_alive': float(np.mean([r['alive'] for r in tail])),
    }


def classify_tidal(history, deaths, tail_steps):
    """Summarize survival at one fixed tidal amplitude."""
    result = classify(history, deaths, tail_steps)
    result['tide'] = float(history[0]['tide'])
    return result


def individual_tidal_thresholds(tides, deaths, alpha):
    """Return individual last-winding/first-extinct tidal brackets."""
    tides = np.asarray(tides, dtype=float)
    ntraj = len(deaths[float(tides[0])])
    rows = []
    nonmonotonic = []

    for tr in range(ntraj):
        extinct = np.array(
            [deaths[float(t)][tr] is not None for t in tides], dtype=bool
        )
        if np.any(extinct[:-1] & ~extinct[1:]):
            nonmonotonic.append(tr)

        hit = np.flatnonzero(extinct)
        if hit.size == 0:
            rows.append({
                'trajectory': tr, 'status': 'right-censored',
                'tide_last_wind': float(tides[-1]),
                'tide_first_extinct': np.nan, 'tide_qb_mid': np.nan,
                'C': np.nan,
            })
            continue

        i = int(hit[0])
        if i == 0:
            rows.append({
                'trajectory': tr, 'status': 'left-censored',
                'tide_last_wind': np.nan,
                'tide_first_extinct': float(tides[0]),
                'tide_qb_mid': np.nan, 'C': np.nan,
            })
            continue

        lo = float(tides[i-1])
        hi = float(tides[i])
        mid = 0.5*(lo + hi)
        rows.append({
            'trajectory': tr, 'status': 'bracketed',
            'tide_last_wind': lo, 'tide_first_extinct': hi,
            'tide_qb_mid': mid, 'C': (alpha*alpha/mid)**(1.0/3.0),
        })

    return rows, nonmonotonic


def main():
    ap = argparse.ArgumentParser(
        description='CuPy GPU minimum-alpha or Schwarzschild tidal QB scan'
    )
    ap.add_argument('--mode', choices=('alpha', 'tidal'), default='alpha',
                    help='scan alpha (default) or tidal amplitude at fixed alpha')
    ap.add_argument('--alpha-start', type=float, default=1.70)
    ap.add_argument('--alpha-stop', type=float, default=2.00)
    ap.add_argument('--alpha-step', type=float, default=0.01)
    ap.add_argument('--alpha', type=float, default=2.5,
                    help='fixed q/l_P for --mode tidal (default 2.5)')
    ap.add_argument('--tide-start', type=float, default=0.30,
                    help='minimum T=r_g*q^2/r^3 for tidal scan')
    ap.add_argument('--tide-stop', type=float, default=0.90,
                    help='maximum T for tidal scan; must be below 1')
    ap.add_argument('--tide-step', type=float, default=0.01,
                    help='tidal-amplitude sampling interval')
    ap.add_argument('--steps', type=int, default=200)
    ap.add_argument('--N', type=int, default=128)
    ap.add_argument('--trajectories', type=int, default=1)
    ap.add_argument('--tail-steps', type=int, default=20)
    ap.add_argument(
        '--workers', type=int, default=min(12, os.cpu_count() or 1),
        help='CPU topology threads (default: min(12, available CPUs))'
    )
    ap.add_argument(
        '--progress-steps', type=int, default=100,
        help='print progress every this many steps; 0 disables (default: 100)'
    )
    ap.add_argument('--seed', type=int, default=12345)
    ap.add_argument('--prefix', type=str, default='bq_alpha_cupy')
    args = ap.parse_args()

    if (args.steps < 1 or args.N < 8 or args.trajectories < 1 or
            args.workers < 1):
        ap.error('require steps>=1, N>=8, trajectories>=1, and workers>=1')
    if args.tail_steps < 1:
        ap.error('--tail-steps must be >= 1')
    if args.progress_steps < 0:
        ap.error('--progress-steps must be >= 0')

    if args.mode == 'alpha':
        if args.alpha_start <= 0 or args.alpha_stop <= 0 or args.alpha_step <= 0:
            ap.error('alpha scan values and step must be positive')
        alphas = alpha_values(
            args.alpha_start, args.alpha_stop, args.alpha_step
        )
    else:
        if args.alpha <= 0:
            ap.error('--alpha must be positive')
        if not (0.0 <= args.tide_start < args.tide_stop < 1.0):
            ap.error('require 0 <= tide-start < tide-stop < 1')
        if args.tide_step <= 0:
            ap.error('--tide-step must be positive')
        tides = alpha_values(
            args.tide_start, args.tide_stop, args.tide_step
        )

    dev = cp.cuda.Device()
    props = cp.cuda.runtime.getDeviceProperties(dev.id)
    name = props['name']
    if isinstance(name, bytes):
        name = name.decode()
    free_mem,total_mem = cp.cuda.runtime.memGetInfo()

    title = ('MINIMUM-ALPHA STABILITY SCAN' if args.mode == 'alpha'
             else 'SCHWARZSCHILD TIDAL QB SCAN')
    print(f'# CUPY GPU {title}')
    print(f'# GPU = {name}')
    print(f'# GPU memory free/total = {free_mem/2**30:.2f}/{total_mem/2**30:.2f} GiB')
    print('# a is not evolved')
    print('# coherent TT time correlations: A cos(kappa n)+B sin(kappa n)')
    if args.mode == 'alpha':
        print('# same dimensionless TT realization is shared by all alpha values')
    else:
        print('# same TT realization is shared by all tidal amplitudes')
        print(f'# fixed alpha=q/l_P={args.alpha:g}; Delta_g={tt_continuum_delta(args.alpha):.8f}')
        print('# H=diag(1+2T,1-T,1-T)+X/alpha; T=r_g*q^2/r^3')
    print('# raw Lorentzian test uses Sylvester criterion on GPU')
    print('# D-state/periodic winding remains on CPU (Numba compiled)')
    print(f'# batched GPU FFT components=6; CPU topology workers={args.workers}')
    print(f'# N={args.N}; steps={args.steps}; trajectories={args.trajectories}')
    print('# loading/compiling CPU topology kernels ...', flush=True)
    warm_up_topology()
    print('#')
    prefix = Path(args.prefix)

    if args.mode == 'alpha':
        print('# alpha   Delta_g    status    surv/end   tail_raw  tail_active  tail_D  tail_Dwind')
        histories, deaths = run_scan(
            alphas, args.N, args.steps, args.trajectories, args.seed,
            args.workers, args.progress_steps
        )
        summaries = []
        for alpha in alphas:
            s = classify(
                histories[float(alpha)], deaths[float(alpha)], args.tail_steps
            )
            summaries.append(s)
            print(f'{s["alpha"]:7.3f} {s["Delta_g"]:9.5f} {s["status"]:9s} '
                  f'{s["survived"]:3d}/{s["ntraj"]:<3d} {s["tail_raw"]:9.5f} '
                  f'{s["tail_active"]:11.5f} {s["tail_D"]:8.5f} '
                  f'{s["tail_Dwind"]:10.5f}', flush=True)

        with open(prefix.with_name(prefix.name+'_summary.csv'),
                  'w', newline='') as f:
            fields = ['alpha','Delta_g','status','survived','ntraj',
                      'tail_raw','tail_active','tail_D','tail_Dwind','tail_alive']
            w = csv.DictWriter(f, fieldnames=fields)
            w.writeheader()
            w.writerows(summaries)

        with open(prefix.with_name(prefix.name+'_history.csv'),
                  'w', newline='') as f:
            fields = ['alpha','step','raw','active','D','D_winding','alive','ntraj']
            w = csv.DictWriter(f, fieldnames=fields)
            w.writeheader()
            for alpha in alphas:
                w.writerows(histories[float(alpha)])

        stable = [s['alpha'] for s in summaries if s['status'] == 'stable']
        unstable = [s['alpha'] for s in summaries if s['status'] == 'unstable']
        mixed = [s['alpha'] for s in summaries if s['status'] == 'mixed']
        print('#')
        if stable:
            print(f'# lowest sampled stable alpha = {min(stable):.6f}')
        if unstable:
            print(f'# highest sampled unstable alpha = {max(unstable):.6f}')
        if mixed:
            print('# mixed alphas = ' + ', '.join(f'{x:.6f}' for x in mixed))
        return

    histories, deaths = run_tidal_scan(
        args.alpha, tides, args.N, args.steps, args.trajectories, args.seed,
        args.workers, args.progress_steps
    )
    print('#')
    print('#      T    status    surv/end   tail_raw  tail_active  tail_D  tail_Dwind')
    summaries = []
    for tide_value in tides:
        tide = float(tide_value)
        s = classify_tidal(
            histories[tide], deaths[tide], args.tail_steps
        )
        summaries.append(s)
        print(f'{s["tide"]:7.4f} {s["status"]:9s} '
              f'{s["survived"]:3d}/{s["ntraj"]:<3d} {s["tail_raw"]:9.5f} '
              f'{s["tail_active"]:11.5f} {s["tail_D"]:8.5f} '
              f'{s["tail_Dwind"]:10.5f}', flush=True)

    with open(prefix.with_name(prefix.name+'_summary.csv'),
              'w', newline='') as f:
        fields = ['alpha','tide','Delta_g','status','survived','ntraj',
                  'tail_raw','tail_active','tail_D','tail_Dwind','tail_alive']
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(summaries)

    with open(prefix.with_name(prefix.name+'_history.csv'),
              'w', newline='') as f:
        fields = ['alpha','tide','step','raw','active','D','D_winding',
                  'alive','ntraj']
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        for tide_value in tides:
            w.writerows(histories[float(tide_value)])

    threshold_rows, nonmonotonic = individual_tidal_thresholds(
        tides, deaths, args.alpha
    )
    print('#')
    print('# INDIVIDUAL PERIODIC-WINDING EXTINCTION BRACKETS')
    print('# traj   T_last_wind  T_first_extinct     T_qb_mid          C')
    for row in threshold_rows:
        tr = row['trajectory']
        if row['status'] == 'bracketed':
            print(f'{tr:6d} {row["tide_last_wind"]:13.7f} '
                  f'{row["tide_first_extinct"]:16.7f} '
                  f'{row["tide_qb_mid"]:12.7f} {row["C"]:10.6f}')
        elif row['status'] == 'left-censored':
            print(f'{tr:6d} {"nan":>13s} {row["tide_first_extinct"]:16.7f} '
                  f'{"<range":>12s} {"censored":>10s}')
        else:
            print(f'{tr:6d} {row["tide_last_wind"]:13.7f} {">range":>16s} '
                  f'{">range":>12s} {"censored":>10s}')

    with open(prefix.with_name(prefix.name+'_thresholds.csv'),
              'w', newline='') as f:
        fields = ['trajectory','status','tide_last_wind',
                  'tide_first_extinct','tide_qb_mid','C']
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(threshold_rows)

    good = [r for r in threshold_rows if r['status'] == 'bracketed']
    print('#')
    if good:
        tqb = np.array([r['tide_qb_mid'] for r in good], dtype=float)
        scatter = tqb.std(ddof=1) if tqb.size > 1 else 0.0
        stderr = scatter/math.sqrt(tqb.size) if tqb.size > 1 else 0.0
        print(f'# bracketed trajectories = {tqb.size}/{args.trajectories}')
        print(f'# mean   T_qb          = {tqb.mean():.8f}')
        print(f'# median T_qb          = {np.median(tqb):.8f}')
        print(f'# std    T_qb          = {scatter:.8f}')
        print(f'# stderr T_qb          = {stderr:.8f}')
        print(f'# min/max T_qb         = {tqb.min():.8f} / {tqb.max():.8f}')
        print(f'# C from mean T_qb     = {(args.alpha**2/tqb.mean())**(1/3):.8f}')

    nleft = sum(r['status'] == 'left-censored' for r in threshold_rows)
    nright = sum(r['status'] == 'right-censored' for r in threshold_rows)
    if nleft:
        print(f'# WARNING: {nleft} left-censored trajectories; lower tide-start.')
    if nright:
        print(f'# WARNING: {nright} right-censored trajectories; raise tide-stop.')
    if nonmonotonic:
        print('# WARNING: nonmonotonic finite-time outcomes for trajectories: ' +
              ', '.join(str(x) for x in nonmonotonic))


if __name__ == '__main__':
    main()


==> anc/homogeneous_radiation_qb.py <==
#!/usr/bin/env python3
"""
homogeneous_radiation_qb.py

Exploratory full-four-metric signature-failure calculation for a homogeneous,
spatially flat, radiation-dominated FRW background.

The quantum metric field is the same six-dimensional gauge-reduced Gaussian
ensemble used in the full-4-metric signature calculation:
  * 10 symmetric h_{mu nu} components
  * four linearized de Donder constraints mode by mode
  * six remaining metric degrees of freedom
  * spatial spectrum P_3D(k) ~ 1/k with sharp k_max = 1/q cutoff
  * Lorentzian iff the full 4x4 metric has exactly one negative eigenvalue.

Radiation background
--------------------
For flat radiation FRW,
    dot H = -2 H^2,
    R = 0,
and in a local orthonormal frame
    S_{mu nu} = R_{mu nu} - (1/4) g_{mu nu} R
              = H^2 diag(3,1,1,1).

Define
    x = H^2 q^2 / c^2.
Then, for q = alpha l_P,
    rho/rho_P = 3 x / (8 pi alpha^2).

IMPORTANT:
S_{mu nu} is curvature, not itself a metric perturbation.  This first
calculation therefore parameterizes the finite-q classical deformation as

    s^{(R)}_{mu nu} = sign * C_R * (q^2/c^2) S_{mu nu}
                    = sign * C_R * x diag(3,1,1,1).

C_R is an explicitly exposed order-unity response coefficient.  The overall
sign is also exposed.  The program should therefore be viewed as a test of
the six-metric signature response and a way to locate rho/rho_P *given* that
finite-q deformation map, not yet as a derivation of C_R.

Collapse and nucleation
-----------------------
The same equal-time quantum realizations are scanned from low to high density
(collapse) and high to low density (nucleation).  The instantaneous B_Q
criterion is loss/gain of a periodically winding network of complete 3q
Lorentzian patches.  A component that merely touches or straddles a box face
does not count.  Each realization reaches B_Q when its last winding D-state
component disappears.

Usage examples
--------------
  python homogeneous_radiation_qb.py
  python homogeneous_radiation_qb.py --alpha 2.5 --sign both
  python homogeneous_radiation_qb.py --alpha 1.9 --C-R 1.0 --trajectories 8
  python homogeneous_radiation_qb.py --xmin 0.2 --xmax 1.0 --nx-coarse 12 --nx-fine 31
"""

import argparse
from collections import deque
import multiprocessing as mp
import os
import numpy as np

try:
    import pyfftw
    from pyfftw.interfaces import numpy_fft as fft_backend
    pyfftw.interfaces.cache.enable()
    HAVE_PYFFTW = True
except ImportError:
    fft_backend = np.fft
    HAVE_PYFFTW = False

COMP = [(0,0),(1,1),(2,2),(3,3),(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]
SIGMA_TO_DELTA = np.sqrt(17.0) / 2.0
DELTA_COEFF = 1.596
PATCH_Q = 3.0


def active_modes(N, nmax):
    kx = np.fft.fftfreq(N) * N
    ky = np.fft.fftfreq(N) * N
    kz = np.fft.rfftfreq(N) * N
    KX = kx[:, None, None]
    KY = ky[None, :, None]
    KZ = kz[None, None, :]
    K2 = KX*KX + KY*KY + KZ*KZ
    mask = (K2 > 0) & (K2 <= nmax*nmax)
    ix, iy, iz = np.nonzero(mask)
    kval = np.sqrt(K2[ix, iy, iz])
    return ix, iy, iz, kx[ix], ky[iy], kz[iz], kval


def constraint_matrix(kx, ky, kz):
    """4 x 10 de Donder constraint matrix for equal-time k^mu=(0,k)."""
    A = np.zeros((4, 10), dtype=np.float64)

    # nu=0
    A[0,4] = kx
    A[0,5] = ky
    A[0,6] = kz

    # nu=1
    A[1,0] =  0.5*kx
    A[1,1] =  0.5*kx
    A[1,2] = -0.5*kx
    A[1,3] = -0.5*kx
    A[1,7] = ky
    A[1,8] = kz

    # nu=2
    A[2,0] =  0.5*ky
    A[2,1] = -0.5*ky
    A[2,2] =  0.5*ky
    A[2,3] = -0.5*ky
    A[2,7] = kx
    A[2,9] = kz

    # nu=3
    A[3,0] =  0.5*kz
    A[3,1] = -0.5*kz
    A[3,2] = -0.5*kz
    A[3,3] =  0.5*kz
    A[3,8] = kx
    A[3,9] = ky
    return A


def gauge6_field(N, nmax, seed, fft_threads=1, dtype=np.float32):
    """
    Generate one equal-time correlated six-dimensional gauge-reduced
    four-metric Gaussian field.
    """
    rng = np.random.default_rng(seed)
    ix, iy, iz, kxs, kys, kzs, kval = active_modes(N, nmax)
    M = len(ix)
    if M == 0:
        raise RuntimeError("No active Fourier modes; increase L.")

    Z = np.empty((10, M), dtype=np.complex128)

    # Generate Hermitian-consistent white-noise Fourier coefficients.
    for q in range(10):
        w = rng.standard_normal((N, N, N))
        if HAVE_PYFFTW:
            F = fft_backend.rfftn(
                w, threads=fft_threads, planner_effort="FFTW_ESTIMATE"
            )
        else:
            F = fft_backend.rfftn(w)
        Z[q] = F[ix, iy, iz]
        del w, F

    # Project the 10-vector onto the null space of four de Donder constraints.
    max_rel_res = 0.0
    for m in range(M):
        A = constraint_matrix(kxs[m], kys[m], kzs[m])
        z = Z[:, m]
        rhs = A @ z
        y = z - A.T @ np.linalg.solve(A @ A.T, rhs)
        Z[:, m] = y
        den = np.linalg.norm(A) * np.linalg.norm(y)
        if den > 0:
            max_rel_res = max(max_rel_res, float(np.linalg.norm(A @ y) / den))

    # Same sharp-cutoff vacuum spectrum P_3D(k) ~ 1/k.
    Z *= kval[None, :]**-0.5

    # Transform to real space.
    shape = (N, N, N//2 + 1)
    S = np.empty((10, N, N, N), dtype=dtype)
    norm2 = 0.0
    for q in range(10):
        F = np.zeros(shape, dtype=np.complex128)
        F[ix, iy, iz] = Z[q]
        if HAVE_PYFFTW:
            x = fft_backend.irfftn(
                F, s=(N, N, N), axes=(0,1,2), threads=fft_threads,
                planner_effort="FFTW_ESTIMATE"
            ).real
        else:
            x = fft_backend.irfftn(F, s=(N, N, N), axes=(0,1,2)).real
        x -= x.mean()
        S[q] = x.astype(dtype)
        norm2 += np.mean(x*x)
        del F, x

    # Six physical DOF total normalization, as in the gauge6 calculation.
    fac = np.sqrt(6.0 / norm2)
    S *= fac
    return S, max_rel_res


def nnegative_with_ricci(S, sigma, xcurv, C_R, sign, chunk=200000):
    """
    Number of negative eigenvalues of

      g = eta + sigma*S + sign*C_R*x*diag(3,1,1,1).

    x = H^2 q^2/c^2.
    """
    shp = S.shape[1:]
    npt = int(np.prod(shp))
    sf = [S[q].reshape(-1) for q in range(10)]
    out = np.empty(npt, dtype=np.int8)

    b0 = -1.0 + sign*C_R*3.0*xcurv
    bs =  1.0 + sign*C_R*1.0*xcurv

    for lo in range(0, npt, chunk):
        hi = min(lo + chunk, npt)
        m = hi - lo
        G = np.empty((m,4,4), dtype=np.float64)

        G[:,0,0] = b0 + sigma*sf[0][lo:hi]
        G[:,1,1] = bs + sigma*sf[1][lo:hi]
        G[:,2,2] = bs + sigma*sf[2][lo:hi]
        G[:,3,3] = bs + sigma*sf[3][lo:hi]

        G[:,0,1] = G[:,1,0] = sigma*sf[4][lo:hi]
        G[:,0,2] = G[:,2,0] = sigma*sf[5][lo:hi]
        G[:,0,3] = G[:,3,0] = sigma*sf[6][lo:hi]
        G[:,1,2] = G[:,2,1] = sigma*sf[7][lo:hi]
        G[:,1,3] = G[:,3,1] = sigma*sf[8][lo:hi]
        G[:,2,3] = G[:,3,2] = sigma*sf[9][lo:hi]

        w = np.linalg.eigvalsh(G)
        out[lo:hi] = (w < 0).sum(axis=1).astype(np.int8)

    return out.reshape(shp)


def quantum_lattice(mask, per_q):
    """Sample the resolved FFT field on the physical q lattice."""
    stride = max(1, int(round(per_q)))
    return mask[::stride, ::stride, ::stride], stride


def centered_dstate(active):
    """
    D-state centers: a site is D-state iff all 27 cells in its centered
    3x3x3 neighborhood are active.

    The neighborhood test is periodic because the FFT field is periodic.
    """
    out = np.ones_like(active, dtype=bool)
    for di in (-1, 0, 1):
        for dj in (-1, 0, 1):
            for dk in (-1, 0, 1):
                out &= np.roll(active, shift=(di, dj, dk), axis=(0, 1, 2))
    return out


def winding_connected(dstate):
    """
    Keep D-state cells belonging to a component with nonzero periodic winding.

    Merely touching a box face, or forming a finite component that straddles a
    periodic seam, does not establish macroscopic connectivity.  During a
    periodic 6-neighbor traversal, every visited site is therefore assigned an
    unwrapped integer coordinate.  If a closed path reaches an already visited
    periodic site at a different unwrapped image, the difference is a nonzero
    integer multiple of a box dimension and the component contains a
    noncontractible loop.
    """
    if not dstate.any():
        return np.zeros_like(dstate, dtype=bool)

    shape = np.asarray(dstate.shape, dtype=np.int64)
    visited = np.zeros_like(dstate, dtype=bool)
    winding = np.zeros_like(dstate, dtype=bool)
    steps = (
        np.array((+1, 0, 0), dtype=np.int64),
        np.array((-1, 0, 0), dtype=np.int64),
        np.array((0, +1, 0), dtype=np.int64),
        np.array((0, -1, 0), dtype=np.int64),
        np.array((0, 0, +1), dtype=np.int64),
        np.array((0, 0, -1), dtype=np.int64),
    )

    for seed_array in np.argwhere(dstate & ~visited):
        seed = tuple(int(v) for v in seed_array)
        if visited[seed]:
            continue

        queue = deque([seed])
        visited[seed] = True
        unwrapped = {seed: seed_array.astype(np.int64)}
        component = []
        has_winding = False

        while queue:
            site = queue.popleft()
            component.append(site)
            site_array = np.asarray(site, dtype=np.int64)

            for step in steps:
                neighbor_array = (site_array + step) % shape
                neighbor = tuple(int(v) for v in neighbor_array)
                if not dstate[neighbor]:
                    continue

                proposed = unwrapped[site] + step
                if not visited[neighbor]:
                    visited[neighbor] = True
                    unwrapped[neighbor] = proposed
                    queue.append(neighbor)
                else:
                    displacement = proposed - unwrapped[neighbor]
                    if np.any(displacement != 0):
                        # Periodic consistency makes each nonzero component of
                        # displacement an integer multiple of the corresponding
                        # box length.  Such a cycle has nonzero winding number.
                        if np.all(displacement % shape == 0):
                            has_winding = True

        if has_winding:
            cells = tuple(np.asarray(component, dtype=np.int64).T)
            winding[cells] = True

    return winding


def dstate_counts_from_raw(raw, per_q):
    """
    Return physical-q-lattice D-state and periodically winding D-state counts.
    QB is reached when N_Dwind = 0.
    """
    qraw, stride = quantum_lattice(raw, per_q)
    dstate = centered_dstate(qraw)
    dwind = winding_connected(dstate)
    return (
        int(qraw.sum()),
        int(dstate.sum()),
        int(dwind.sum()),
        qraw.size,
        stride,
    )


_WORKER_FIELDS = None


def _evaluate_trajectory(task):
    """Evaluate one inherited field; used by forked trajectory workers."""
    tr, x, sigma, C_R, sign, per_q = task
    S = _WORKER_FIELDS[tr]
    nn = nnegative_with_ricci(S, sigma, x, C_R, sign)
    raw = (nn == 1)
    nraw_q, nd, ndw, nq, stride = dstate_counts_from_raw(raw, per_q)
    return (
        float(raw.mean()),
        nraw_q / nq,
        nd / nq,
        ndw / nq,
        ndw,
    )


def rho_ratio_from_x(x, alpha):
    """rho/rho_P for flat radiation FRW."""
    return 3.0*x / (8.0*np.pi*alpha*alpha)


def scan_one_sign(alpha, C_R, sign, L, res_per_q, trajectories,
                  xs_coarse, nx_fine, workers, fft_threads):
    N = int(round(L*res_per_q))
    if N % 2:
        N += 1
    nmax = L/(2*np.pi)
    per_q = N/L
    delta_g = DELTA_COEFF/alpha
    sigma = delta_g/SIGMA_TO_DELTA

    print()
    print("# ------------------------------------------------------------")
    print(f"# sign={sign:+d}, C_R={C_R:g}, alpha=q/lP={alpha:g}")
    print(f"# Delta_g={delta_g:.6f}, sigma6={sigma:.6f}")
    print(f"# L={L:g} q, N={N}, kmax=1/q, trajectories={trajectories}")
    fft_thread_text = str(fft_threads) if HAVE_PYFFTW else "backend-controlled"
    print(f"# FFT backend={'pyFFTW' if HAVE_PYFFTW else 'NumPy fallback'}, "
          f"FFT threads={fft_thread_text}, trajectory workers={workers}")
    print("# x = H^2 q^2/c^2 ; rho/rho_P = 3x/(8 pi alpha^2)")
    print("# classical s_R = sign*C_R*x*diag(3,1,1,1)")
    print("# QB criterion: periodic D-state winding vanishes, N_Dwind = 0")
    print("# D-state center requires a complete active 3x3x3 q-neighborhood")
    print("# ------------------------------------------------------------")

    fields = []
    gauge = []
    for tr in range(trajectories):
        S, gres = gauge6_field(N, nmax, 120000 + 1009*tr, fft_threads)
        fields.append(S)
        gauge.append(gres)

    global _WORKER_FIELDS
    _WORKER_FIELDS = fields
    pool = None
    if workers > 1:
        # Linux fork workers inherit the large read-only fields without
        # serializing them.  One task corresponds to one trajectory.
        pool = mp.get_context("fork").Pool(processes=workers)

    # Cache per-x per-trajectory values because the fine scan overlaps coarse points.
    cache = {}

    def evaluate_x(x):
        key = float(x)
        if key in cache:
            return cache[key]

        tasks = [(tr, key, sigma, C_R, sign, per_q)
                 for tr in range(trajectories)]
        if pool is None:
            rows = [_evaluate_trajectory(task) for task in tasks]
        else:
            rows = pool.map(_evaluate_trajectory, tasks)
        cache[key] = rows
        return rows

    def summarize_x(x):
        vals = evaluate_x(x)
        arr = np.asarray(vals, dtype=float)
        alive = arr[:,4] > 0
        return (
            float(x),
            rho_ratio_from_x(x, alpha),
            float(arr[:,0].mean()),   # FFT-grid raw Lorentzian fraction
            float(arr[:,2].mean()),   # D-state fraction
            float(arr[:,3].mean()),   # periodically winding D-state fraction
            float(alive.mean()),      # ensemble survival fraction, diagnostic only
            int(arr[:,4].min()),
            int(np.median(arr[:,4])),
            int(arr[:,4].max()),
        )

    def print_summary(rows, title):
        print()
        print(title)
        print(f"{'x':>10} {'rho/rhoP':>12} {'P_L':>8} {'P_D':>8} "
              f"{'P_Dwind':>9} {'alive':>7} {'NDw min':>8} {'med':>8} {'max':>8}")
        for r in rows:
            print(f"{r[0]:10.6f} {r[1]:12.5e} {r[2]:8.5f} {r[3]:8.5f} "
                  f"{r[4]:9.5f} {r[5]:7.3f} {r[6]:8d} {r[7]:8d} {r[8]:8d}")

    coarse = [summarize_x(x) for x in xs_coarse]
    print_summary(coarse, "# COARSE SCAN")

    # Locate a coarse interval that contains at least one individual D-state extinction.
    # We do NOT define QB by alive=0.5.  'alive' is printed only as an ensemble diagnostic.
    # The fine scan should cover the range over which individual trajectories die.
    first_death = None
    all_dead = None
    for r in coarse:
        if r[5] < 1.0 and first_death is None:
            first_death = r
        if r[5] == 0.0:
            all_dead = r
            break

    if first_death is None:
        print()
        print("# No trajectory reached N_Dwind=0 in the coarse scan.")
        print("# Increase --xmax.")
        print(f"# max relative de Donder residual = {max(gauge):.3e}")
        if pool is not None:
            pool.close()
            pool.join()
        return coarse

    # Fine bracket starts one coarse sample before the first death, if available,
    # and ends at the first point where all trajectories are dead.  If the latter
    # is outside the coarse range, refine to xmax and report censored survivors.
    idx_first = coarse.index(first_death)
    ilo = max(0, idx_first - 1)
    xlo = coarse[ilo][0]
    xhi = all_dead[0] if all_dead is not None else coarse[-1][0]

    if xhi <= xlo:
        xhi = min(xs_coarse[-1], xlo + (xs_coarse[1] - xs_coarse[0]))

    xs_fine = np.linspace(xlo, xhi, nx_fine)
    fine = [summarize_x(x) for x in xs_fine]
    print_summary(fine, "# FINE SCAN THROUGH D-STATE EXTINCTION RANGE")

    # Determine x_BQ independently for every realization:
    # first sampled x at which its periodically winding D-state count is zero.
    x_bq = np.full(trajectories, np.nan, dtype=float)
    x_last_alive = np.full(trajectories, np.nan, dtype=float)

    for x in xs_fine:
        vals = evaluate_x(x)
        for tr, v in enumerate(vals):
            ndw = int(v[4])
            if ndw > 0:
                x_last_alive[tr] = x
            elif np.isnan(x_bq[tr]):
                x_bq[tr] = x

    print()
    print("# INDIVIDUAL D-STATE EXTINCTION THRESHOLDS")
    print("# QB for each realization is the first sampled x with N_Dwind = 0.")
    print(f"{'traj':>6} {'x_last_wind':>12} {'x_BQ':>12} {'rho_BQ/rhoP':>14}")
    for tr in range(trajectories):
        if np.isfinite(x_bq[tr]):
            print(f"{tr:6d} {x_last_alive[tr]:12.7f} {x_bq[tr]:12.7f} "
                  f"{rho_ratio_from_x(x_bq[tr], alpha):14.7e}")
        else:
            last = x_last_alive[tr]
            print(f"{tr:6d} {last:12.7f} {'>xmax':>12} {'censored':>14}")

    good = np.isfinite(x_bq)
    print()
    if good.any():
        xb = x_bq[good]
        rb = rho_ratio_from_x(xb, alpha)
        print("# QB SUMMARY -- based on N_Dwind=0, NOT a 50% criterion")
        print(f"# extinct trajectories = {good.sum()}/{trajectories}")
        print(f"# mean   x_BQ          = {xb.mean():.8f}")
        print(f"# median x_BQ          = {np.median(xb):.8f}")
        print(f"# std    x_BQ          = {xb.std(ddof=1) if xb.size > 1 else 0.0:.8f}")
        print(f"# min/max x_BQ         = {xb.min():.8f} / {xb.max():.8f}")
        print(f"# mean   rho_BQ/rho_P  = {rb.mean():.8e}")
        print(f"# median rho_BQ/rho_P  = {np.median(rb):.8e}")
        print(f"# min/max rho_BQ/rho_P = {rb.min():.8e} / {rb.max():.8e}")
    else:
        print("# No realization reached N_Dwind=0 in the fine scan.")

    if (~good).any():
        print(f"# WARNING: {(~good).sum()} trajectories are right-censored; increase --xmax.")

    print(f"# max relative de Donder residual = {max(gauge):.3e}")
    if pool is not None:
        pool.close()
        pool.join()
    return fine


def main():
    ap = argparse.ArgumentParser(
        description="Gauge-reduced six-metric homogeneous radiation QB scan using D-state extinction."
    )
    ap.add_argument("--alpha", type=float, default=2.5,
                    help="q/l_P (default 2.5)")
    ap.add_argument("--C-R", dest="C_R", type=float, default=1.0,
                    help="finite-q Ricci response coefficient (default 1)")
    ap.add_argument("--sign", choices=["plus","minus","both"], default="both",
                    help="overall sign of s_R relative to S_mu_nu")
    ap.add_argument("--L", type=float, default=24.0,
                    help="box side in q units")
    ap.add_argument("--res-per-q", type=float, default=1.0,
                    help="FFT pixels per q")
    ap.add_argument("--trajectories", type=int, default=4)
    ap.add_argument("--workers", type=int, default=min(12, os.cpu_count() or 1),
                    help="parallel trajectory processes (default: up to 12)")
    ap.add_argument("--fft-threads", type=int, default=min(12, os.cpu_count() or 1),
                    help="pyFFTW threads during field generation (default: up to 12)")
    ap.add_argument("--xmin", type=float, default=0.10,
                    help="minimum x for coarse scan (default 0.10)")
    ap.add_argument("--xmax", type=float, default=1.20,
                    help="maximum x for coarse scan; must be high enough that D-state vanishes (default 1.20)")
    ap.add_argument("--nx-coarse", type=int, default=14,
                    help="number of coarse linear x samples (default 14)")
    ap.add_argument("--nx-fine", type=int, default=25,
                    help="number of fine samples across transition bracket (default 25)")
    args = ap.parse_args()

    if args.alpha <= 0 or args.C_R <= 0 or args.xmin <= 0 or args.xmax <= args.xmin:
        raise SystemExit("Require alpha>0, C_R>0, 0<xmin<xmax.")
    if args.nx_coarse < 4 or args.nx_fine < 5:
        raise SystemExit("Require nx-coarse>=4 and nx-fine>=5.")
    if args.workers < 1 or args.fft_threads < 1:
        raise SystemExit("Require workers>=1 and fft-threads>=1.")

    xs = np.linspace(args.xmin, args.xmax, args.nx_coarse)

    signs = []
    if args.sign in ("plus","both"):
        signs.append(+1)
    if args.sign in ("minus","both"):
        signs.append(-1)

    print("# Homogeneous radiation QB scan: periodic D-state winding extinction")
    print("# NOTE: rho/rho_P result is conditional on the finite-q map")
    print("#       s_R = sign*C_R*(q^2/c^2) S_mu_nu.")
    print("#       The six-metric signature test itself is numerical; C_R is not yet derived.")

    for sgn in signs:
        scan_one_sign(args.alpha, args.C_R, sgn, args.L, args.res_per_q,
                      args.trajectories, xs, args.nx_fine,
                      min(args.workers, args.trajectories), args.fft_threads)


if __name__ == "__main__":
    main()

